One-loop corrections to light neutrino masses in gauged U(1) extensions of the standard model

We consider gauged U(1) extensions of the standard model of particle physics with three right-handed sterile neutrinos and a singlet scalar. The neutrinos obtain mass via the type I seesaw mechanism. We compute the one loop corrections to the elements of the tree level mass matrix of the light neutrinos and show explicitly the cancellation of the gauge dependent terms. We present a general formula for the gauge independent, finite one-loop corrections for arbitrary number new U(1) groups, new complex scalars and sterile neutrinos. We estimate the size of the corrections relative to the tree level mass matrix in a particular extension, the super-weak model.

==> anc/Sweak-2021.m <==
(* Time-Stamp: <2021-03-02 19:08:54> *)

(*
   Copyright 2015 F. Staub,
             2020 T. J. Kärkkäinen, S. Iwamoto

   This file is part of the SM + U(1)X model definition for SARAH.
   You can redistribute the model definition and/or modify it under
   the terms of the GNU Lesser General Public License as published by
   the Free Software Foundation, either version 3 of the License, or
   (at your option) any later version.
*)
(*
   This model definition is based on the "BLSM" model definitions,
   written by F. Staub in 2015 and distributed with the SARAH package,
   which is published under the GNU library public license.

   CHANGELOG
   ---------
   2020-02-24  Sho Iwamoto, Timo J. Kärkkäinen
    * rewrite the BLSM model by F. Staub to provide a new model definition.
   2020-03-02  Sho Iwamoto
    * Slight modification of notation
*)

Model`Name = "U1XSM";
Model`NameLaTeX ="U(1)X extended Standard Model";
Model`Authors = "Sho Iwamoto, T. J. K\[ADoubleDot]rkk\[ADoubleDot]inen";
Model`Date = "2021-03-02";


(*-------------------------------------------*)
(*   Particle Content*)
(*-------------------------------------------*)

Gauge[[1]] = {B,   U[1], hypercharge, gYY,  False};
Gauge[[2]] = {WB, SU[2], left,        g2,   True};
Gauge[[3]] = {G,  SU[3], color,       g3,   False};
Gauge[[4]] = {Bp,  U[1], superweak,   gXX,  False};

FermionFields[[1]] = {QQ,  3, {uL, dL},       1/6, 2,  3,  1/6};
FermionFields[[2]] = {LL,  3, {nL, eL},      -1/2, 2,  1, -1/2};
FermionFields[[3]] = {dc,  3, conj[dR],       1/3, 1, -3,  5/6}; (* Conjugate charges!!! *)
FermionFields[[4]] = {uc,  3, conj[uR],      -2/3, 1, -3, -7/6};
FermionFields[[5]] = {ec,  3, conj[eR],         1, 1,  1,  3/2};
FermionFields[[6]] = {nc,  3, conj[nR],         0, 1,  1, -1/2};

ScalarFields[[1]]  = {HH,  1, {conj[Hm], H0}, 1/2, 2,  1,    1};
ScalarFields[[2]]  = {chi, 1, X0,               0, 1,  1,   -1};


(*----------------------------------------------*)
(*   DEFINITION                                 *)
(*----------------------------------------------*)

NameOfStates = {GaugeES, EWSB};


DEFINITION[GaugeES][Additional]= {
	{LagHC,   {AddHC->True}},
	{LagNoHC, {AddHC->False}}
};

LagNoHC = Total[{
  - LH    HH.conj[HH].HH.conj[HH],
  - LHX   conj[HH].HH.conj[chi].chi,
  - LX    conj[chi].chi.conj[chi].chi,
  + muHsq conj[HH].HH,
  + muXsq conj[chi].chi
}];

LagHC = Total[{
  + Yu HH.uc.QQ,
  + Yv HH.nc.LL,
  - Yd conj[HH].dc.QQ
  - Ye conj[HH].ec.LL,
  - (Yn/2) conj[chi].nc.nc
}];


DEFINITION[EWSB][GaugeSector] = {
  {{VB, VWB[3], VBp}, {VP, VZ, VZp}, ZZ},
  {{VWB[1], VWB[2]}, {VWm, conj[VWm]}, ZW}
};
(* ZZ = Neutral gauge boson mixing matrix,
   ZW = Charged gauge boson mixing matrix
   cf. footnote 21 of 1503.04200. *)

DEFINITION[EWSB][VEVs] = {
  {H0, {vH, 1/Sqrt[2]}, {sigmaH, I/Sqrt[2]}, {phiH, 1/Sqrt[2]}},
  {X0, {vX, 1/Sqrt[2]}, {sigmaX, I/Sqrt[2]}, {phiX, 1/Sqrt[2]}}
};

DEFINITION[EWSB][MatterSector] = {
  {{phiH, phiX}, {hh, ZH}},
  {{sigmaH, sigmaX}, {Ah, ZA}},
  {{{dL}, {conj[dR]}}, {{DL, Vd}, {DRc, Ud}}},
  {{{uL}, {conj[uR]}}, {{UL, Vu}, {URc, Uu}}},
  {{{eL}, {conj[eR]}}, {{EL, Ve}, {ERc, Ue}}},
  {{nL, conj[nR]}, {NL, Zn}}
};


(*------------------------------------------------------*)
(* Dirac-Spinors *)
(*------------------------------------------------------*)

DEFINITION[EWSB][DiracSpinors] = {
  Fd -> {DL, conj[DRc]},
  Fe -> {EL, conj[ERc]},
  Fu -> {UL, conj[URc]},
  Fn -> {NL, conj[NL]}
};

DEFINITION[GaugeES][DiracSpinors] = {
  Fd1 -> {dL, 0},
  Fd2 -> {0, dR},
  Fu1 -> {uL, 0},
  Fu2 -> {0, uR},
  Fe1 -> {eL, 0},
  Fe2 -> {0, eR},
  Fn1 -> {nL, 0},
  Fn2 -> {0, nR}
};


==> anc/parameters.m <==
(* Time-Stamp: <2021-03-09 00:18:03> *)


(*
   Copyright 2015 F. Staub,
             2020 T. J. Kärkkäinen, S. Iwamoto

   This file is part of the SM + U(1)X model definition for SARAH.
   You can redistribute the model definition and/or modify it under
   the terms of the GNU Lesser General Public License as published by
   the Free Software Foundation, either version 3 of the License, or
   (at your option) any later version.
*)

Conjugate[gX] ^:= gX
Conjugate[gY] ^:= gY
Conjugate[Eta] ^:= Eta
Conjugate[e] ^:= e
conj[gX] ^:= gX
conj[gY] ^:= gY
conj[Eta] ^:= Eta
conj[e] ^:= e
Re[gX] ^:= gX
Re[gY] ^:= gY
Re[Eta] ^:= Eta
Re[e] ^:= e
Im[gX] ^:= 0
Im[gY] ^:= 0
Im[Eta] ^:= 0
Im[e] ^:= 0

ParameterDefinitions = {

(* SM gauge parameters *)
{gY,     {Description -> "Hypercharge-Coupling", Real -> True, LaTeX -> "g_Y", OutputName -> gY, Dependence -> e/Cos[ThetaW] }},
{gX,     {Description -> "Superweak-Coupling",   Real -> True, LaTeX -> "g_X", OutputName -> gX, LesHouches -> {BL, 20}}},
{Eta,    {Description -> "Off-diagonal U(1) coupling",   Real -> True, LaTeX -> "\\eta", OutputName -> Eta, LesHouches -> {BL, 25}}},
{g2,     {Description -> "Left-Coupling", Dependence -> e/Sin[ThetaW] }},
{g3,     {Description -> "Strong-Coupling"}},
{aEWinv, {Description -> "inverse weak coupling constant at mZ"}},
{e,      {Description -> "electric charge"}},
{Gf,     {Description -> "Fermi's constant"}},
{AlphaS, {Description -> "Alpha Strong"}},

(* Extra gauge parameters *)
{gYY,    {Description -> "U(1) X-Y gauge coupling", Real -> True, OutputName -> gYY, LaTeX -> "g_{YY}", Dependence ->      gY }},
{gYYXX,  {Description -> "U(1) Y-X gauge coupling", Real -> True, OutputName -> gYX, LaTeX -> "g_{YX}", Dependence -> -Eta gX }},
{gXXYY,  {Description -> "U(1) X-Y gauge coupling", Real -> True, OutputName -> gXY, LaTeX -> "g_{XY}", Dependence ->      0  }},
{gXX,    {Description -> "U(1) X-X gauge coupling", Real -> True, OutputName -> gXX, LaTeX -> "g_{XX}", Dependence ->      gX }},

{ThetaZ, {Description -> "Z-Z' mixing angle",               Real -> True, OutputName -> ThetaZ, LaTeX -> "\\theta_{\\mathrm Z}",
          DependenceNum -> Module[{ZetaPhi = 1 - (1/2) Eta}, (1/2)ArcTan[2 gX vH^2 ZetaPhi e Csc[2ThetaW] / (e^2 vH^2 Csc[2ThetaW]^2 - gX^2 (vX^2 + vH^2 ZetaPhi^2))]]
          }},
{ThetaW, {Description -> "Weinberg-Angle",                  Real -> True, OutputName -> ThetaW, LaTeX -> "\\theta_{\\mathrm W}",
          DependenceNum -> -(1/2) ArcSin[(e gX vH vX)/(Mass[VZ] Mass[VZp])]
}},
{ZZ,     {Description -> "Photon-Z-Z' Mixing Matrix", Dependence -> Dot[
   RotationMatrix[+ThetaW, {0, 0, 1}],
   {{1, 0, 0}, {0, Cos[ThetaZ], Sin[ThetaZ]}, {0, -Sin[ThetaZ], Cos[ThetaZ]}}]}},
{ZW,     {Description -> "W Mixing Matrix"}},

(* Yukawas and fermion mixings *)
{Yu, {Description -> "Up-Yukawa-Coupling",     DependenceNum -> Sqrt[2]/vH* {{Mass[Fu,1],0,0}, {0,Mass[Fu,2],0}, {0,0,Mass[Fu,3]}}}},
{Yd, {Description -> "Down-Yukawa-Coupling",   DependenceNum -> Sqrt[2]/vH* {{Mass[Fd,1],0,0}, {0,Mass[Fd,2],0}, {0,0,Mass[Fd,3]}}}},
{Ye, {Description -> "Lepton-Yukawa-Coupling", DependenceNum -> Sqrt[2]/vH* {{Mass[Fe,1],0,0}, {0,Mass[Fe,2],0}, {0,0,Mass[Fe,3]}}}},
{Yv, {Description -> "Dirac-Neutrino-Yukawa-Coupling",    OutputName -> Yv, LaTeX -> "Y_\\nu", LesHouches -> Yv}},
{Yn, {Description -> "Majorana-Neutrino-Yukawa-Coupling", OutputName -> Yn, LaTeX -> "Y_n",    LesHouches -> Yn}},

{Vu,  {Description -> "Left-Up-Mixing-Matrix"}},
{Vd,  {Description -> "Left-Down-Mixing-Matrix"}},
{Uu,  {Description -> "Right-Up-Mixing-Matrix"}},
{Ud,  {Description -> "Right-Down-Mixing-Matrix"}},
{Ve,  {Description -> "Left-Lepton-Mixing-Matrix"}},
{Ue,  {Description -> "Right-Lepton-Mixing-Matrix"}},
{Zn,  {Description -> "Neutrino-Mixing-Matrix"}},

(* Scalar parameters *)
{vH,    {Description -> "EW-VEV",                     Real -> True, OutputName -> vH,    LaTeX -> "v_H"}},
{vX,    {Description -> "Singlet VEV",                Real -> True, OutputName -> vX,    LaTeX -> "v_\\chi",           LesHouches -> {BL,43},
     DependenceOptional -> Module[{ZetaPhi = 1-(1/2)Eta}, (vH/gX) Sqrt[e^2 Csc[2ThetaW]^2 - gX ZetaPhi (gX ZetaPhi + 2e Cot[2ThetaZ] Csc[2ThetaW])]]
}},
{LH,    {Description -> "Higgs quartic coupling",     Real -> True, OutputName -> LH,    LaTeX -> "\\lambda_H",        LesHouches -> {BL,1}}},
{LX,    {Description -> "Singlet quartic coupling",   Real -> True, OutputName -> LX,    LaTeX -> "\\lambda_\\chi",    LesHouches -> {BL,3}}},
{LHX,   {Description -> "Mixed quartic coupling",     Real -> True, OutputName -> LHX,   LaTeX -> "\\lambda_{H\\chi}", LesHouches -> {BL,5}}},
{muHsq, {Description -> "Higgs quadratic coupling",   Real -> True, OutputName -> muHsq, LaTeX -> "\\mu_H^2",          LesHouches -> {BL,20}}},
{muXsq, {Description -> "Singlet quadratic coupling", Real -> True, OutputName -> muXsq, LaTeX -> "\\mu_\\chi^2",      LesHouches -> {BL,21}}},

{ZH,  {Description -> "Neutral scalar mixing matrix",    Real -> True, OutputName -> ZH, LaTeX -> "Z_H", LesHouches -> ZH}},
{ZA,  {Description -> "Neutral goldstone mixing matrix", Real -> True, OutputName -> ZA, LaTeX -> "Z_A", LesHouches -> ZA}}

};


==> anc/particles.m <==
(* Time-Stamp: <2020-03-05 16:25:26> *)

(*
   Copyright 2015 F. Staub,
             2020 T. J. Kärkkäinen, S. Iwamoto

   This file is part of the SM + U(1)X model definition for SARAH.
   You can redistribute the model definition and/or modify it under
   the terms of the GNU Lesser General Public License as published by
   the Free Software Foundation, either version 3 of the License, or
   (at your option) any later version.
*)

ParticleDefinitions[GaugeES] = {
  (* particles defined in default particles.m *)
  {VB,  {Description -> "B-Boson"}},
  {VG,  {Description -> "Gluon"}},
  {VWB, {Description -> "W-Bosons"}},
  {gB,  {Description -> "B-Boson Ghost"}},
  {gG,  {Description -> "Gluon Ghost"}},
  {gWB, {Description -> "W-Boson Ghost"}},
  {Fd1, {Description -> "Dirac Left Down-Quark"}},
  {Fd2, {Description -> "Dirac Right Down-Quark"}},
  {Fu1, {Description -> "Dirac Left Up-Quark"}},
  {Fu2, {Description -> "Dirac Right Up-Quark"}},
  {Fe1, {Description -> "Dirac Left Electron"}},
  {Fe2, {Description -> "Dirac Right Electron"}},
  {Fn1, {Description -> "Dirac Left Neutrino"}},
  {Fn2, {Description -> "Dirac Right Neutrino"}},
  (* extra particles *)
  {VBp, {Description -> "B'-Boson",            OutputName -> VBp, FeynArtsNr -> 10, LaTeX -> "B'"}},
  {gBp, {Description -> "B'-Boson Ghost",      OutputName -> gBp, FeynArtsNr -> 10, LaTeX -> "\\eta^{B'}"}},
  {H0,  {Description -> "Neutral Higgs",       PDG -> {0}, Width -> {0}, Mass -> Automatic, FeynArtsNr -> 10, LaTeX -> "H^0",     OutputName -> H0}},
  {Hm,  {Description -> "Charged Goldstone",   PDG -> {0}, Width -> {0}, Mass -> Automatic, FeynArtsNr -> 11, LaTeX -> "H^-",     OutputName -> Hm}},
  {X0,  {Description -> "Neutral Extra Higgs", PDG -> {0}, Width -> {0}, Mass -> Automatic, FeynArtsNr -> 12, LaTeX -> "\\chi_0", OutputName -> X0}}
};

ParticleDefinitions[EWSB] = {
  (* Scalar sector *)
  {hh,   {Description -> "Higgs"}},
  {Ah,   {Description -> "Neutral Goldstones", ElectricCharge -> 0,  PDG -> {0,0}, Width -> {0,0}, Mass -> Automatic, FeynArtsNr -> 20, OutputName -> "Ah", LaTeX -> "A_h"}},
  {Hm,   {Description -> "Charged Goldstone",  ElectricCharge -> -1, PDG -> {0},   Width -> {0},   Mass -> Automatic, FeynArtsNr -> 21, OutputName -> "Hm", LaTeX -> "H^-"}},
  (* Gauge sector *)
  {VP,   {Description -> "Photon"}},
  {gP,   {Description -> "Photon Ghost"}},
  {VG,   {Description -> "Gluon"}},
  {gG,   {Description -> "Gluon Ghost"}},
  {VWm,  {Description -> "W-Boson", Goldstone -> Hm}},
  {gWm,  {Description -> "Negative W-Boson Ghost"}},
  {gWmC, {Description -> "Positive W-Boson Ghost"}},
  {VZ,   {Description -> "Z-Boson", Goldstone -> Ah[{1}]}},
  {gZ,   {Description -> "Z-Boson Ghost"}},
  {gZp,  {Description -> "Z'-Ghost"}},
  {VZp,  {Description -> "Z'-Boson", PDG -> {32}, Goldstone -> Ah[{2}]}},
  (* Fermion sector *)
  {Fd,   {Description -> "Down-Quarks"}},
  {Fu,   {Description -> "Up-Quarks"}},
  {Fe,   {Description -> "Leptons"}},
  {Fn,   {Description -> "Neutrinos", PDG -> {12, 14, 16, 8000012, 8000014, 8000016}}}
};

 WeylFermionAndIndermediate = {
   (* Scalar sector (gauge eigenstates) *)
   {phiH,   {LaTeX -> "h_0"}},
   {phiX,   {LaTeX -> "s_0"}},
   {sigmaH, {LaTeX -> "\\sigma_h"}},
   {sigmaX, {LaTeX -> "\\sigma_s"}},

   (* Weyl fermions (gauge eigenstates) *)
   {QQ,     {LaTeX -> "Q"}},
   {LL,     {LaTeX -> "L"}},
   {dc,     {LaTeX -> "d^c"}},
   {uc,     {LaTeX -> "u^c"}},
   {ec,     {LaTeX -> "e^c"}},
   {nc,     {LaTeX -> "n^c"}},
   {uR,     {LaTeX -> "u_R"}},
   {dR,     {LaTeX -> "d_R"}},
   {eR,     {LaTeX->"e_R"}},
   {nR,     {LaTeX->"n_R"}},
   {uL,     {LaTeX->"u_L"}},
   {eL,     {LaTeX->"e_L"}},
   {dL,     {LaTeX->"d_L"}},
   {nL,     {LaTeX->"n_L"}},

   (* Weyl fermions (mass eigenstates) *)
   {DRc,    {LaTeX->"D_R^c"}},
   {ERc,    {LaTeX->"E_R^c"}},
   {URc,    {LaTeX->"U_R^c"}},
   {EL,     {LaTeX->"E_L"}},
   {DL,     {LaTeX->"D_L"}},
   {UL,     {LaTeX->"U_L"}},
   {NL,     {LaTeX->"N_L"}}
};

